Experimental determination of the dissociative recombination rate coefficient for rotationally-cold CH$^{+}$ and its implications for the diffuse cloud chemistry

Observations of CH$^+$ are used to trace the physical properties of diffuse clouds, but this requires an accurate understanding of the underlying CH$^+$ chemistry. Until this work, the most uncertain reaction in that chemistry was dissociative recombination (DR) of CH$^+$. Using an electron-ion merged-beams experiment at the Cryogenic Storage Ring, we have determined the DR rate coefficient of the CH$^+$ electronic, vibrational, and rotational ground state applicable for different diffuse cloud conditions. Our results reduce the previously unrecognized order-of-magnitude uncertainty in the CH$^+$ DR rate coefficient to $\sim \pm 20\%$ and are applicable at all temperatures relevant to diffuse clouds, ranging from quiescent gas to gas locally heated by processes such as shocks and turbulence. Based on a simple chemical network, we find that DR can be an important destruction mechanism at temperatures relevant to quiescent gas. As the temperature increases locally, DR can continue to be important up to temperatures of $ \sim 600\,\mathrm{K} $ if there is also a corresponding increase in the electron fraction of the gas. Our new CH$^+$ DR rate coefficient data will increase the reliability of future studies of diffuse cloud physical properties via CH$^+$ abundance observations.

==> anc/Fig2TSR.csv <==
#DetuningEnergy,RateCoefficientTSR
#eV,cm^3*s^(-1)
1.058262e-002,7.199500e-008
1.198532e-002,6.752800e-008
1.357395e-002,6.377900e-008
1.516139e-002,5.966500e-008
1.692822e-002,4.938700e-008
1.892327e-002,6.045600e-008
2.081363e-002,3.397000e-008
2.292663e-002,3.116200e-008
2.492281e-002,3.539300e-008
2.710479e-002,4.657700e-008
2.944845e-002,4.396800e-008
3.199712e-002,4.264900e-008
3.476380e-002,4.025200e-008
3.729067e-002,5.463200e-008
4.046280e-002,3.352400e-008
4.280759e-002,4.577100e-008
4.586665e-002,4.242500e-008
4.918241e-002,5.090300e-008
5.196536e-002,4.515700e-008
5.488958e-002,3.640600e-008
5.882939e-002,3.711400e-008
6.219720e-002,4.067700e-008
6.572628e-002,3.786100e-008
6.955560e-002,5.693700e-008
7.246295e-002,4.661900e-008
7.663385e-002,5.615200e-008
7.979584e-002,3.870200e-008
8.440750e-002,5.031500e-008
8.792267e-002,3.921800e-008
9.289428e-002,3.434600e-008
9.682359e-002,3.303500e-008
1.009191e-001,3.165300e-008
1.051374e-001,2.596200e-008
1.097019e-001,3.555600e-008
1.142662e-001,2.746700e-008
1.190644e-001,2.394400e-008
1.241098e-001,2.340200e-008
1.294072e-001,2.538900e-008
1.349357e-001,2.810500e-008
1.396197e-001,2.371300e-008
1.445517e-001,2.435300e-008
1.497683e-001,3.213400e-008
1.591796e-001,2.030300e-008
1.658759e-001,1.811700e-008
1.715359e-001,1.267500e-008
1.777492e-001,1.742900e-008
1.828236e-001,2.021200e-008
1.904654e-001,1.656600e-008
1.958305e-001,1.698100e-008
2.015994e-001,2.647000e-008
2.102121e-001,2.909600e-008
2.222461e-001,3.187500e-008
2.348390e-001,2.902900e-008
2.450254e-001,3.904700e-008
2.553991e-001,3.806600e-008
2.663102e-001,4.193100e-008
2.736400e-001,3.474800e-008
2.813895e-001,3.743900e-008
2.894759e-001,4.627000e-008
3.015201e-001,3.582400e-008
3.060250e-001,4.954300e-008
3.101163e-001,4.095500e-008
3.235559e-001,5.465300e-008
3.324614e-001,4.548300e-008
3.373788e-001,6.028700e-008
3.515068e-001,5.063500e-008
3.609951e-001,3.542100e-008
3.659563e-001,3.311600e-008
3.707942e-001,2.611100e-008
3.811826e-001,2.552300e-008
3.919632e-001,2.718100e-008
4.030636e-001,2.929500e-008
4.083770e-001,2.281700e-008
4.202832e-001,3.218300e-008
4.253996e-001,1.798800e-008
4.376568e-001,2.275700e-008
4.433935e-001,1.725800e-008
4.556477e-001,1.493300e-008
4.627114e-001,2.485200e-008
4.758856e-001,2.814900e-008
4.826394e-001,3.053200e-008
4.895794e-001,3.519100e-008
5.032400e-001,3.315400e-008
5.242943e-001,2.748500e-008
5.391224e-001,2.926400e-008
5.541246e-001,2.688700e-008
5.624036e-001,3.722800e-008
5.697333e-001,2.757700e-008
5.866901e-001,4.724600e-008
6.030381e-001,4.412300e-008
6.110327e-001,3.518800e-008
6.190419e-001,2.673900e-008
6.366907e-001,3.061900e-008
6.449886e-001,2.272100e-008
6.544320e-001,2.850000e-008
6.724444e-001,2.373400e-008
6.919729e-001,3.231600e-008
7.115696e-001,3.487100e-008
7.321263e-001,4.516600e-008
7.529435e-001,5.053800e-008
7.637984e-001,5.909100e-008
7.955775e-001,4.538900e-008
8.069280e-001,5.040000e-008
8.074342e-001,6.235400e-008
8.424263e-001,8.328800e-008
8.656130e-001,6.897600e-008
8.773151e-001,5.999700e-008
8.898645e-001,6.769800e-008
9.153694e-001,8.171200e-008
9.408067e-001,7.421100e-008
9.675574e-001,8.284200e-008
9.801675e-001,6.106700e-008
9.930885e-001,4.769700e-008
1.021816e+000,6.235100e-008
1.035515e+000,5.244700e-008
1.050211e+000,5.683000e-008
1.080391e+000,7.027800e-008
1.109923e+000,5.492400e-008
1.157811e+000,6.892400e-008
1.190117e+000,6.534900e-008
1.205583e+000,4.766900e-008
1.222783e+000,5.292700e-008
1.238034e+000,3.260000e-008
1.254031e+000,2.331200e-008
1.290401e+000,3.132900e-008
1.307894e+000,2.753800e-008
1.325478e+000,2.335300e-008
1.364021e+000,3.221000e-008
1.342901e+000,1.800700e-008
1.401254e+000,2.492400e-008
1.459152e+000,1.755300e-008
1.480925e+000,2.410700e-008
1.521742e+000,2.034000e-008
1.565935e+000,2.768400e-008
1.633076e+000,3.198500e-008
1.608976e+000,2.279500e-008
1.677405e+000,2.358200e-008
1.673696e+000,1.127900e-008
1.699893e+000,1.971900e-008
1.750035e+000,3.114900e-008
1.796743e+000,1.979600e-008
1.819422e+000,1.280000e-008
1.846401e+000,1.708500e-008
1.899812e+000,2.248100e-008
1.925708e+000,2.024700e-008
2.006349e+000,1.697000e-008
2.092449e+000,1.981800e-008
2.089133e+000,1.174400e-008
2.179590e+000,1.549800e-008
2.334398e+000,1.250500e-008
2.500016e+000,9.940400e-009
2.301731e+000,1.160800e-008
2.675312e+000,6.053400e-009
2.866069e+000,5.341700e-009
3.237947e+000,2.209200e-009
3.563245e+000,1.477800e-009
3.822105e+000,1.971200e-009
3.976433e+000,1.027800e-009
4.323611e+000,1.257900e-009
4.641646e+000,2.236100e-009
4.841195e+000,2.675200e-009
5.118906e+000,3.032700e-009
5.414544e+000,3.878000e-009
6.056466e+000,5.867600e-009
5.723455e+000,3.987100e-009
6.401292e+000,5.807200e-009
6.674520e+000,6.297600e-009
7.043872e+000,3.777800e-009
7.254319e+000,6.741200e-009
7.676401e+000,9.892400e-009
8.005236e+000,1.127700e-008
8.351854e+000,1.489500e-008
8.826716e+000,1.439600e-008
9.061633e+000,8.944700e-009
9.305549e+000,6.115200e-009
9.710618e+000,8.705000e-009
1.025517e+001,6.590600e-009
1.055727e+001,1.025200e-008
1.099734e+001,8.083700e-009
1.131170e+001,9.515000e-009
1.179974e+001,1.195900e-008
1.212362e+001,9.726600e-009
1.262525e+001,6.954400e-009
1.298328e+001,7.586600e-009
1.332931e+001,4.763800e-009
1.390543e+001,6.148400e-009
1.429290e+001,5.717800e-009
1.468684e+001,4.818700e-009
1.510667e+001,5.670800e-009
1.551159e+001,3.737400e-009
1.618143e+001,4.771600e-009
1.639777e+001,3.938800e-009
1.707624e+001,2.818500e-009
1.734609e+001,5.187400e-009
1.780249e+001,2.927900e-009
1.833031e+001,4.824600e-009
1.934752e+001,3.052300e-009
1.962137e+001,3.257700e-009
2.018152e+001,3.783500e-009
2.043474e+001,2.386200e-009


==> anc/Fig5b_CSR_J0J1.csv <==
#DetuningEnergy,RateCoefficientJ0,RateCoefficientJ0Error,RateCoefficientJ1,RateCoefficientJ1Error
#eV,cm^3*s^(-1),cm^3*s^(-1),cm^3*s^(-1),cm^3*s^(-1)
1.128320e-005,1.985172e-006,1.145014e-007,1.774767e-006,1.101044e-007
3.879760e-005,1.978692e-006,1.130723e-007,1.766199e-006,1.086349e-007
8.184340e-005,1.950436e-006,1.116181e-007,1.739163e-006,1.075679e-007
1.420340e-004,1.772827e-006,1.004294e-007,1.579017e-006,9.595456e-008
2.193245e-004,1.696281e-006,9.498965e-008,1.528446e-006,9.064148e-008
3.136700e-004,1.580687e-006,8.832036e-008,1.419173e-006,8.411248e-008
4.250260e-004,1.487486e-006,8.295266e-008,1.349387e-006,7.876889e-008
5.533480e-004,1.235383e-006,6.845289e-008,1.143912e-006,6.501465e-008
6.985920e-004,1.233657e-006,6.853269e-008,1.140010e-006,6.501107e-008
8.607140e-004,1.263582e-006,6.969006e-008,1.181637e-006,6.597188e-008
1.039670e-003,1.104345e-006,6.169207e-008,1.033897e-006,5.814061e-008
1.235415e-003,9.836788e-007,5.382228e-008,9.045004e-007,5.068547e-008
1.447910e-003,9.967254e-007,5.402849e-008,8.971937e-007,5.078702e-008
1.677110e-003,1.025076e-006,5.553070e-008,9.238118e-007,5.195059e-008
1.922975e-003,9.343897e-007,5.016375e-008,8.433132e-007,4.704780e-008
2.185455e-003,8.041291e-007,4.360065e-008,7.403899e-007,4.092272e-008
2.464510e-003,8.182809e-007,4.395293e-008,7.532675e-007,4.120955e-008
2.760100e-003,6.963064e-007,3.751570e-008,6.485714e-007,3.531516e-008
3.072180e-003,6.959411e-007,3.730306e-008,6.408983e-007,3.510982e-008
3.400710e-003,6.148008e-007,3.307290e-008,5.703021e-007,3.103939e-008
3.727255e-003,5.459217e-007,2.908256e-008,5.099486e-007,2.723349e-008
4.036660e-003,5.726391e-007,3.413491e-008,5.440188e-007,3.209258e-008
4.354355e-003,4.306414e-007,2.863463e-008,4.208056e-007,2.741377e-008
4.698450e-003,4.638666e-007,3.164768e-008,4.603879e-007,3.052129e-008
5.065590e-003,3.713810e-007,2.821378e-008,3.964270e-007,2.743285e-008
5.462360e-003,3.407574e-007,2.811840e-008,3.651396e-007,2.755110e-008
5.890070e-003,2.642618e-007,2.256054e-008,2.863490e-007,2.220864e-008
6.344955e-003,2.922194e-007,2.811732e-008,3.456110e-007,2.808864e-008
6.840485e-003,2.335068e-007,2.412155e-008,2.879065e-007,2.420466e-008
7.384680e-003,1.808349e-007,2.127908e-008,2.283277e-007,2.156062e-008
7.961460e-003,1.553945e-007,1.890456e-008,1.893274e-007,1.921933e-008
8.573070e-003,1.355381e-007,1.857618e-008,1.652143e-007,1.907178e-008
9.241210e-003,9.233519e-008,1.781217e-008,1.726225e-007,1.872685e-008
9.969010e-003,6.450440e-008,1.425672e-008,1.400150e-007,1.506099e-008
1.075310e-002,5.981805e-008,1.505078e-008,1.456793e-007,1.595718e-008
1.159660e-002,2.753248e-008,9.718322e-009,1.280403e-007,1.074970e-008
1.250265e-002,2.214371e-008,9.726771e-009,1.198555e-007,1.084654e-008
1.348315e-002,2.430398e-008,1.008515e-008,8.674047e-008,1.128963e-008
1.454180e-002,2.488822e-008,1.188243e-008,9.485263e-008,1.341066e-008
1.567440e-002,2.472463e-008,1.053979e-008,6.521490e-008,1.183129e-008
1.690370e-002,3.030863e-008,1.499844e-008,7.603452e-008,1.702386e-008
1.823410e-002,2.137627e-008,1.040411e-008,4.445430e-008,1.175964e-008
1.965235e-002,2.227005e-008,1.098217e-008,4.096193e-008,1.243016e-008
2.118365e-002,3.475899e-008,1.436778e-008,3.266856e-008,1.610438e-008
2.284385e-002,2.569762e-008,1.234385e-008,3.146958e-008,1.399626e-008
2.462990e-002,1.996110e-008,1.005889e-008,2.356354e-008,1.141755e-008
2.667910e-002,2.366253e-008,1.142080e-008,2.413195e-008,1.282128e-008
2.902780e-002,1.290932e-008,8.530602e-009,2.826363e-008,9.977413e-009
3.145300e-002,1.654980e-008,1.079876e-008,3.761139e-008,1.270207e-008
3.394970e-002,1.528501e-008,1.001427e-008,4.277142e-008,1.173957e-008
3.665670e-002,1.930204e-008,9.032240e-009,3.355937e-008,1.029364e-008
3.957100e-002,2.337657e-008,9.106893e-009,3.118760e-008,1.026674e-008
4.270565e-002,2.388629e-008,1.061188e-008,4.420777e-008,1.198591e-008
4.610065e-002,3.484225e-008,1.182981e-008,4.625887e-008,1.340673e-008
4.975505e-002,3.793273e-008,1.129211e-008,4.139318e-008,1.274127e-008
5.370000e-002,3.685201e-008,1.235825e-008,5.882610e-008,1.401184e-008
5.796610e-002,3.090546e-008,1.215743e-008,6.028546e-008,1.383246e-008
6.255480e-002,2.841450e-008,1.167001e-008,6.068950e-008,1.332620e-008
6.750105e-002,3.696461e-008,1.244073e-008,5.121292e-008,1.413235e-008
7.246895e-002,4.119840e-008,1.406907e-008,5.651715e-008,1.603944e-008
7.785855e-002,3.645076e-008,1.282722e-008,4.733512e-008,1.456347e-008
8.406465e-002,4.375752e-008,1.632052e-008,4.633791e-008,1.844207e-008
9.073260e-002,4.858195e-008,1.672751e-008,4.195998e-008,1.864632e-008
9.792910e-002,4.246645e-008,1.497201e-008,3.649211e-008,1.660267e-008
1.057240e-001,3.302328e-008,1.386754e-008,3.595749e-008,1.526011e-008
1.141270e-001,2.354382e-008,1.329643e-008,3.642750e-008,1.489780e-008
1.231715e-001,1.308266e-008,8.255222e-009,2.244540e-008,9.279129e-009
1.329380e-001,1.192747e-008,8.995347e-009,2.998422e-008,1.091937e-008
1.434630e-001,1.287874e-008,9.009610e-009,2.639612e-008,1.067064e-008
1.548145e-001,1.392470e-008,9.898863e-009,2.974867e-008,1.169759e-008
1.670860e-001,2.098724e-008,7.719044e-009,1.102427e-008,7.987242e-009
1.803260e-001,3.776527e-008,1.435787e-008,2.296983e-008,1.565352e-008
1.945850e-001,4.011733e-008,9.174675e-009,1.137776e-008,9.408732e-009
2.099440e-001,4.453138e-008,1.603998e-008,2.594596e-008,1.758775e-008
2.265500e-001,5.862575e-008,1.685425e-008,2.606738e-008,1.844577e-008
2.444640e-001,3.214492e-008,1.734949e-008,3.207343e-008,1.911812e-008
2.637560e-001,4.197212e-008,1.974704e-008,3.453949e-008,2.103604e-008
2.845935e-001,3.726691e-008,2.070655e-008,4.711371e-008,2.174834e-008
3.070530e-001,8.572738e-008,2.356268e-008,4.062799e-008,2.386484e-008
3.312530e-001,6.428033e-008,2.033406e-008,2.889923e-008,2.110780e-008
3.573880e-001,2.870907e-008,1.865175e-008,4.980072e-008,2.138403e-008
3.855915e-001,3.258012e-008,1.803413e-008,3.639851e-008,1.976666e-008
4.160060e-001,2.231670e-008,1.530157e-008,3.972007e-008,1.688839e-008
4.487770e-001,3.630934e-008,1.547851e-008,2.201861e-008,1.566516e-008
4.841035e-001,2.687401e-008,1.566893e-008,3.162667e-008,1.720844e-008
5.222360e-001,4.006076e-008,1.707393e-008,2.634471e-008,1.784953e-008
5.633515e-001,3.843813e-008,2.156821e-008,5.376007e-008,2.449876e-008
6.076860e-001,5.534513e-008,1.725587e-008,2.304938e-008,1.703380e-008
6.555310e-001,2.683756e-008,1.496318e-008,2.813469e-008,1.655725e-008
7.071485e-001,3.516784e-008,1.961796e-008,4.670002e-008,2.108653e-008
7.628150e-001,1.703487e-008,1.415452e-008,7.798079e-008,1.813783e-008
8.228195e-001,3.689722e-008,2.278704e-008,1.019023e-007,2.501416e-008
8.875200e-001,8.692046e-008,2.691347e-008,5.462544e-008,2.972840e-008
9.572910e-001,3.303825e-008,2.163363e-008,8.895357e-008,2.461669e-008
1.032532e+000,5.017711e-008,2.276638e-008,4.982269e-008,2.444770e-008
1.113720e+000,5.297081e-008,2.209199e-008,4.018962e-008,2.466114e-008
1.201230e+000,4.298038e-008,1.888899e-008,3.273748e-008,2.000240e-008
1.293650e+000,3.340018e-008,1.465416e-008,2.008519e-008,1.378450e-008
1.400450e+000,3.071095e-008,9.582346e-009,1.229169e-008,9.459752e-009
1.518600e+000,3.262905e-008,1.575884e-008,4.501509e-008,1.637449e-008
1.640050e+000,1.900110e-008,1.178707e-008,3.073274e-008,1.334266e-008
1.771250e+000,2.030341e-008,1.033713e-008,1.855547e-008,1.122832e-008
1.912950e+000,1.870286e-008,9.357654e-009,1.616447e-008,9.767301e-009
2.066000e+000,2.700869e-008,8.179803e-009,9.157117e-009,7.128010e-009
2.231300e+000,1.490512e-008,7.602366e-009,1.175478e-008,7.644268e-009
2.409800e+000,1.713143e-008,8.344040e-009,1.315344e-008,8.057147e-009
2.602600e+000,1.388007e-008,7.242696e-009,1.082426e-008,7.242711e-009
2.810800e+000,1.442405e-008,7.843067e-009,1.306850e-008,7.701072e-009
3.035650e+000,1.046103e-008,6.130907e-009,9.588181e-009,5.957599e-009
3.278500e+000,1.020945e-008,5.054147e-009,5.139187e-009,3.898753e-009
3.540750e+000,1.038845e-008,5.567871e-009,6.892635e-009,4.735347e-009
3.824000e+000,5.384204e-009,1.112123e-009,5.384204e-009,1.112123e-009
4.129950e+000,9.878805e-009,2.177937e-009,9.878805e-009,2.177937e-009
4.460350e+000,6.099710e-009,2.070968e-009,6.099710e-009,2.070968e-009
4.817150e+000,4.483504e-009,2.072163e-009,4.483504e-009,2.072163e-009
5.202500e+000,1.039227e-008,2.311780e-009,1.039227e-008,2.311780e-009
5.618700e+000,1.233166e-008,2.431494e-009,1.233166e-008,2.431494e-009
6.068200e+000,1.113292e-008,2.413096e-009,1.113292e-008,2.413096e-009
6.553650e+000,1.576983e-008,2.655777e-009,1.576983e-008,2.655777e-009
7.077950e+000,1.666346e-008,2.742295e-009,1.666346e-008,2.742295e-009
7.644200e+000,1.437633e-008,2.649477e-009,1.437633e-008,2.649477e-009
8.255750e+000,1.627503e-008,2.714213e-009,1.627503e-008,2.714213e-009
8.916200e+000,3.148843e-008,3.479355e-009,3.148843e-008,3.479355e-009
9.629500e+000,2.416712e-008,3.138204e-009,2.416712e-008,3.138204e-009
1.039990e+001,2.956208e-008,3.386405e-009,2.956208e-008,3.386405e-009
1.123185e+001,2.318335e-008,3.072316e-009,2.318335e-008,3.072316e-009
1.213040e+001,3.273992e-008,3.556260e-009,3.273992e-008,3.556260e-009
1.310085e+001,2.663400e-008,3.329603e-009,2.663400e-008,3.329603e-009
1.414890e+001,3.720640e-008,3.841161e-009,3.720640e-008,3.841161e-009
1.528080e+001,3.070605e-008,3.569282e-009,3.070605e-008,3.569282e-009
1.650325e+001,3.924591e-008,3.905921e-009,3.924591e-008,3.905921e-009
1.782355e+001,3.275686e-008,3.697148e-009,3.275686e-008,3.697148e-009
1.924945e+001,4.380280e-008,4.211746e-009,4.380280e-008,4.211746e-009
2.078940e+001,4.057141e-008,4.141838e-009,4.057141e-008,4.141838e-009
2.245255e+001,4.576182e-008,4.371437e-009,4.576182e-008,4.371437e-009
2.424875e+001,4.980316e-008,4.663835e-009,4.980316e-008,4.663835e-009
2.618865e+001,4.839374e-008,4.674426e-009,4.839374e-008,4.674426e-009
2.828375e+001,5.781635e-008,5.206836e-009,5.781635e-008,5.206836e-009
3.054645e+001,4.584887e-008,4.692852e-009,4.584887e-008,4.692852e-009
3.299015e+001,5.309622e-008,5.084661e-009,5.309622e-008,5.084661e-009
3.562935e+001,5.536495e-008,5.414755e-009,5.536495e-008,5.414755e-009
3.846055e+001,6.525430e-008,5.813429e-009,6.525430e-008,5.813429e-009
4.142005e+001,5.924994e-008,5.680256e-009,5.924994e-008,5.680256e-009

